Surface Defect Identification using Bayesian Filtering on a 3D Mesh

This paper presents a CAD-based approach for automated surface defect detection. We leverage the a-priori knowledge embedded in a CAD model and integrate it with point cloud data acquired from commercially available stereo and depth cameras. The proposed method first transforms the CAD model into a high-density polygonal mesh, where each vertex represents a state variable in 3D space. Subsequently, a weighted least squares algorithm is employed to iteratively estimate the state of the scanned workpiece based on the captured point cloud measurements. This framework offers the potential to incorporate information from diverse sensors into the CAD domain, facilitating a more comprehensive analysis. Preliminary results demonstrate promising performance, with the algorithm achieving convergence to a sub-millimeter standard deviation in the region of interest using only approximately 50 point cloud samples. This highlights the potential of utilising commercially available stereo cameras for high-precision quality control applications.

==> Figures/Source/coverage_plots.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import os

from stl_loader import Mesh
from loader import load_all_tests
from plot_utils import set_axis_defaults
import plot_utils

if __name__ == "__main__":

    crop_img = True

    mesh = Mesh()
    tests = load_all_tests(
        "Data",
        )

    theta = np.linspace(0, 2 * np.pi, 200)
    xc = 109 + 5 * np.cos(theta)
    yc = 60 + 5 * np.sin(theta)

    overall_max = 0

    for test in tests:
        test.load_data(False)
        print("Processing", test.build_filename())
        fig = plt.figure()
        mesh.constraint_border(6)
        test.set_valid_idxs(mesh.visible_idxs)
        test.apply_filter()
        xs, ys = mesh.get_visible_coords()
        zs = test.observations[-2]

        obs_max = 2966

        # cntr_lines = plt.tricontour(xs,
        #                             ys,
        #                             zs,
        #                             levels=256,
        #                             linewidths=0.5,
        #                             linestyles='dashed',
        #                             colors='k')
        from matplotlib.colors import Normalize
        norm = Normalize(clip=False)
        cntr = plt.tricontourf(xs, ys, zs, levels=256, vmin=-obs_max, vmax=obs_max, cmap="BrBG")
        cbar = fig.colorbar(cntr)


        ax = fig.get_axes()[0]
        set_axis_defaults(ax)
        # ax.clabel(cntr_lines) # plot isocontour value

        ax.set_aspect('equal')
        ax.set_xlim([0, mesh.max[0]])
        ax.set_ylim([0, mesh.max[2]])

        if test.camera == "RealSense":
            ax.set_title(r"$\textrm{RealSense}$")
        else:
            ax.set_title(r"$\textrm{Zed2}$")

        if crop_img:
            ax.set_xlim([60, 150])
            ax.set_ylim([30, 90])

        mesh.add_plot_mask()
        ax.grid(False)
        os.makedirs("Tmp", exist_ok=True)
        ax.set_xticks([])
        ax.set_yticks([])
        # plt.plot(xc, yc, "--", color="tab:red")
        mesh.draw_mesh(color='k', alpha=0.3, linewidth=0.1, ls=':')
        fig.subplots_adjust(left=0.,
                            right=1.0,
                            bottom=0.05,
                            top=0.90,
                            wspace=0.2,
                            hspace=0.2)
        print(f"Max observation: {np.max(zs)}")
        overall_max = max(overall_max, np.max(zs))
        os.makedirs("Plots/ObservationMap", exist_ok=True)
        fig.savefig(f"Plots/ObservationMap/{test.build_filename()}.png", dpi=600)
        fig.savefig(f"Plots/ObservationMap/{test.build_filename()}.pdf")

    print(f"Overall max: {overall_max}")



==> Figures/Source/error_plots.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import os

from stl_loader import Mesh
from loader import load_all_tests
from plot_utils import set_axis_defaults
import plot_utils

if __name__ == "__main__":

    crop_img = True

    mesh = Mesh()
    tests = load_all_tests(
        "Data",
        )

    theta = np.linspace(0, 2 * np.pi, 200)
    xc = 109 + 5 * np.cos(theta)
    yc = 60 + 5 * np.sin(theta)

    for test in tests:
        test.load_data(False)
        print("Processing", test.build_filename())
        fig = plt.figure()
        mesh.constraint_border(6)
        xs, ys = mesh.get_visible_coords()
        zs = test.states[-1][mesh.visible_idxs] + test.offset - test.des_state[mesh.visible_idxs]
        sigma_lim = 6
        cntr_lines = plt.tricontour(xs,
                                    ys,
                                    1000 * zs,
                                    levels=np.arange(-sigma_lim, sigma_lim, 1),
                                    linewidths=0.5,
                                    linestyles='dashed',
                                    colors='k', vmin=-sigma_lim, vmax=sigma_lim,
                                    extend='both')
        from matplotlib.colors import Normalize
        norm = Normalize(clip=False)
        cntr = plt.tricontourf(xs, ys, 1000 * zs, levels=np.linspace(-sigma_lim, sigma_lim, int(2*3*sigma_lim+1)), cmap="BrBG", vmin=-sigma_lim, vmax=sigma_lim)# , extend="both", norm=norm)
        cbar = fig.colorbar(cntr)
        cbar.set_ticks(np.arange(-sigma_lim, sigma_lim+0.1, 2))
        cbar.set_ticklabels([rf"$\textrm{{{v} mm}}$" for v in np.arange(-sigma_lim, sigma_lim+0.1, 2)])


        ax = fig.get_axes()[0]
        set_axis_defaults(ax)
        # ax.clabel(cntr_lines) # plot isocontour value

        ax.set_aspect('equal')
        ax.set_xlim([0, mesh.max[0]])
        ax.set_ylim([0, mesh.max[2]])

        if test.camera == "RealSense":
            ax.set_title(r"$\textrm{RealSense}$")
        else:
            ax.set_title(r"$\textrm{Zed2}$")

        if crop_img:
            ax.set_xlim([60, 150])
            ax.set_ylim([30, 90])

        mesh.add_plot_mask()
        ax.grid(False)
        os.makedirs("Tmp", exist_ok=True)
        # ax.set_xticks([])
        # ax.set_yticks([])
        # plt.plot(xc, yc, "--", color="tab:red")
        ax.set_xlabel(r"$x \textrm{ coordinates [mm]}$")
        ax.set_ylabel(r"$y \textrm{ coordinates [mm]}$")
        mesh.draw_mesh(color='k', alpha=0.3, linewidth=0.1, ls=':')
        fig.subplots_adjust(left=0.1,
                            right=0.96,
                            bottom=0.19,
                            top=0.90,
                            wspace=0.2,
                            hspace=0.2)
        os.makedirs("Plots/ErrorMap", exist_ok=True)
        fig.savefig(f"Plots/ErrorMap/{test.build_filename()}.png", dpi=600)
        fig.savefig(f"Plots/ErrorMap/{test.build_filename()}.pdf")

        print("Min RMSE:", 1000*np.min(zs))
        print("Max RMSE:", 1000*np.max(zs))


==> Figures/Source/heading_table.py <==
import numpy as np
from stl_loader import Mesh
from loader import load_all_tests
from plot_utils import set_axis_defaults
import plot_utils

if __name__ == "__main__":

    m = Mesh()
    m.constraint_border(6)
    idxs = m.visible_idxs

    realsense_filter = lambda t: (t.camera == "RealSense" and t.mesh_size == 5
                                  and t.id == 1 and t.distance == 50)
    realsense_tests = load_all_tests("Data", realsense_filter)

    zed_filter = lambda t: (t.camera == "ZED2" and t.mesh_size == 5 and t.id ==
                            1 and t.distance == 50)
    zed_tests = load_all_tests("Data", zed_filter)

    [t.load_data(False) for t in realsense_tests]
    [t.load_data(False) for t in zed_tests]
    [t.set_valid_idxs(idxs) for t in realsense_tests]
    [t.set_valid_idxs(idxs) for t in zed_tests]

    realsense_tests.sort(key=lambda t: t.heading)
    zed_tests.sort(key=lambda t: t.heading)

    zed_results = dict()
    realsense_results = dict()

    for t in realsense_tests:
        err = (t.states[-1] + t.offset - t.des_state)[t.idx_filters[-1]]
        abserr = np.abs(err)
        mean_aerr = np.mean(abserr)
        std_aerr = np.std(abserr)
        realsense_results[t.heading] = (mean_aerr, std_aerr)
        print(t.build_filename())
        print("rmse:", 1000*t.compute_rmse()[-1])
        print("median:", 1000*np.median(abserr))
        print("mean:", 1000*mean_aerr)
        print("mean:", 1000*std_aerr)
        print("25 percentile:", 1000*np.percentile(abserr, 25))
        print("75 percentile:", 1000*np.percentile(abserr, 75))
    for t in zed_tests:
        err = (t.states[-1] + t.offset - t.des_state)[t.idx_filters[-1]]
        abserr = np.abs(err)
        mean_aerr = np.mean(abserr)
        std_aerr = np.std(abserr)
        zed_results[t.heading] = (mean_aerr, std_aerr)

    for heading in realsense_results.keys():
        print(f"RealSense {heading} {realsense_results[heading]}")
    for heading in zed_results.keys():
        print(f"ZED {heading} {zed_results[heading]}")

    shared_keys = set(realsense_results.keys()).intersection(
        zed_results.keys())
    shared_keys = sorted(list(shared_keys))

    lines = list()
    for key in shared_keys:
        rs_mean = 1000 * realsense_results[key][0]
        rs_std = 1000 * realsense_results[key][1]
        zed_mean = 1000 * zed_results[key][0]
        zed_std = 1000 *  zed_results[key][1]
        lines.append(
                rf"{key}$^\circ$ & {rs_mean:.2f}mm & {rs_std:.2f} mm & {zed_mean:.2f}mm & {zed_std:.2f}mm \\"
        )

    table_content = '\n'.join(lines)

    heading = r"""
            \multirow{2}{*}{Angle} & \multicolumn{2}{c}{RealSense} &  \multicolumn{2}{c}{Zed2} \\
            & $\textrm{mean}(|\vec e_{50}|)$ & $\textrm{std}(|\vec e_{50}|)$ & $\textrm{mean}(|\vec e_{50}|)$ & $\textrm{std}(|\vec e_{50}|)$ \\
            \hline \hline
    """
    latex_content = rf"""
          \begin{{tabular}}{{c c c c c}}
            {heading}
            {table_content}
          \end{{tabular}}
          """
    with (open("../../Sections/heading-table.tex", "w")) as f:
        f.write(latex_content)


==> Figures/Source/loader.py <==
import numpy as np
import os


class Test:

    camera: str
    mesh_size: int
    distance: int
    heading: int
    id: int
    color: str
    defect_count: int
    offset: float

    n_iters: int
    n_states: int

    des_state: np.ndarray
    idx_filters: list[np.ndarray]
    states: list[np.ndarray | None]
    deviations: list[np.ndarray | None]
    observations: list[np.ndarray | None]
    original_states: list[np.ndarray | None]
    original_deviations: list[np.ndarray | None]
    original_observations: list[np.ndarray | None]

    test_directory: str

    def __init__(self, test_dir_path: str):
        """
        Requires the path to the directory containg the test data.
        Folder name must be of type
            <camera>_<mesh_size, mm>_<distance, cm>_<heading, deg>_<id>
        """
        self.test_directory = test_dir_path

        if not os.path.isdir(test_dir_path):
            raise FileNotFoundError("Invalid directory path")

        camera, mesh_size, distance, heading, color, defect_count, idx = self.test_directory.split(
            os.path.sep)[-1].split("_")
        self.camera = camera
        self.mesh_size = int(mesh_size)
        self.distance = int(distance)
        self.heading = int(heading)
        self.id = int(idx)
        self.color = color
        self.defect_count = int(defect_count)
        self.offset = 0.003

        pass

    def load_data(self, print_info: bool = True):

        if print_info:
            print("Loading test data", self.test_directory)
            print(f"Mesh size:            {self.mesh_size}mm")
            print(f"Acquisition distance: {self.distance}cm")
            print(f"Acquisition heading:  {self.heading}deg")
            print(f"Test index:           {self.id}")

        iter_files = os.listdir(os.path.join(self.test_directory,
                                             "iterations"))
        self.n_iters = len(iter_files)
        self.des_state = np.loadtxt(os.path.join(self.test_directory,
                                                 "reference_state.txt"),
                                    delimiter=",")

        self.states = [np.empty(self.des_state.shape)] * (len(iter_files) + 1)
        self.deviations = [np.empty(self.des_state.shape)] * (len(iter_files) + 1)
        self.observations = [np.empty(self.des_state.shape)] * (len(iter_files) + 1)
        self.original_states = [np.empty(self.des_state.shape)] * (len(iter_files) + 1)
        self.original_deviations = [np.empty(self.des_state.shape)] * (len(iter_files) + 1)
        self.original_observations = [np.empty(self.des_state.shape)] * (len(iter_files) + 1)

        for f in [
                os.path.join(self.test_directory, "iterations", f)
                for f in iter_files
        ]:
            basename = os.path.basename(f)
            id = int(basename.split("_")[1].split(".")[0]) + 1
            x, cov = np.loadtxt(f, delimiter=",", unpack=True)
            self.states[id] = x
            self.deviations[id] = cov
            x2, cov2 = np.loadtxt(f, delimiter=",", unpack=True)
            self.original_states[id] = x2
            self.original_deviations[id] = cov2

        iter_files = os.listdir(os.path.join(self.test_directory, "hits"))
        for f in [
                os.path.join(self.test_directory, "hits", f)
                for f in iter_files
        ]:
            basename = os.path.basename(f)
            id = int(basename.split("_")[1].split(".")[0]) + 1
            x = np.loadtxt(f, delimiter=",", unpack=True)
            self.observations[id] = x
            x2 = np.loadtxt(f, delimiter=",", unpack=True)
            self.original_observations[id] = x2

        if print_info:
            print("Iteration data loaded successfully")

        self.n_states = self.states[1].shape[0]
        self.states[0] = np.zeros(self.n_states)
        self.deviations[0] = 0.05 * np.ones(self.n_states)
        self.observations[0] = np.zeros(self.n_states)
        self.original_states[0] = np.zeros(self.n_states)
        self.original_deviations[0] = 0.05 * np.ones(self.n_states)
        self.original_observations[0] = np.zeros(self.n_states)

        if print_info:
            print(f"Number of states: {self.n_states}")
        for x in self.states:
            assert x.shape[0] == self.n_states
        for cov in self.deviations:
            assert cov.shape[0] == self.n_states

    def threshold_data(self, threshold: float):
        self.idx_filters = list()
        for i in range(self.n_iters):
            valid_idxs = self.original_deviations[i] < threshold
            self.idx_filters.append(valid_idxs)
        self.apply_filter()

    def set_valid_idxs(self, valid_idxs: np.ndarray):
        self.idx_filters = list()
        for i in range(self.n_iters):
            self.idx_filters.append(valid_idxs)
        self.apply_filter()

    def apply_filter(self):
        for i in range(self.n_iters):
            self.deviations[i] = self.original_deviations[i][
                self.idx_filters[i]]
            self.states[i] = self.original_states[i][self.idx_filters[i]]
            self.observations[i] = self.original_observations[i][
                self.idx_filters[i]]

    def compute_rmse(self, offset: float | None = None) -> np.ndarray:
        if offset is not None:
            self.offset = offset
        rmse = np.zeros(self.n_iters)
        for i in range(self.n_iters):
            x_hat = self.states[i]
            x_des = self.des_state[self.idx_filters[i]] - self.offset
            error = x_hat - x_des
            rmse[i] = np.sqrt(np.mean(error**2))
        return rmse

    def build_filename(self) -> str:
        return f"{self.camera}_{self.mesh_size}_{self.distance}_{self.heading}_{self.color}_{self.defect_count}_{self.id}"


def get_random_test() -> str:
    tests_available = os.listdir("Data")
    return os.path.join("Data", np.random.choice(tests_available))


def load_all_tests(base_dir: str = "Data", tests_filter=None) -> list[Test]:
    test_directories = os.listdir(base_dir)
    tests = [Test(os.path.join(base_dir, t)) for t in test_directories]
    tests.sort(key=lambda t: t.distance)
    if tests_filter is not None:
        tests = [t for t in filter(tests_filter, tests)]
    return tests


if __name__ == "__main__":

    data_dir = "Data"
    tests_available = os.listdir(data_dir)

    print("Available tests: ")
    for t in tests_available:
        print(" -", os.path.join(data_dir, t))

    sample_test = os.path.join(data_dir, tests_available[0])
    t = Test(sample_test)
    t.load_data()


==> Figures/Source/old_files/error.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import Test, load_all_tests
from plot_utils import set_axis_defaults
import plot_utils


def plot_tests(tests: list[Test], sigma_mult: float, base_labels: list[str], title: str = None):

    from math import floor

    cols = plot_utils.palette
    axes = plt.figure().subplots(1, 1, sharex=True)
    ax1= axes
    set_axis_defaults(ax1)
    # [set_axis_defaults(ax) for ax in axes]

    for t, lbl, c in zip(tests, base_labels, cols):

        rmse = np.zeros(t.n_iters)
        rmse2 = np.zeros(t.n_iters)

        for i in range(t.n_iters):
            x_hat = t.states[i]
            x_des = t.des_state[t.idx_filters[i]] - 0.003
            x_des2 = t.des_state[t.idx_filters[i]] + 0.003

            error = x_hat - x_des
            rmse[i] = np.sqrt(np.mean(error**2))

            error2 = x_hat - x_des2
            rmse2[i] = np.sqrt(np.mean(error2**2))

        ax1.plot(1000*rmse, label=lbl, color=c)
        ax1.set_ylabel("Root mean-square-error [mm]")
        ax1.legend()
        # ax2.plot(1000*rmse2, label=lbl, color=c)
        # ax2.set_ylabel("Root mean-square-error [mm]")
        # ax2.legend()

        if title is not None:
            ax1.set_title(title)


if __name__ == "__main__":

    tests = load_all_tests(
        "Data", lambda t: t.mesh_size == 5 and t.id == 1 and t.heading == 0 and
        t.distance % 10 == 0)
    [t.load_data(True) for t in tests]
    [t.threshold_data(0.04) for t in tests]
    lbls = [f"Distance: {t.distance}cm" for t in tests]
    plot_tests(tests, 1, lbls, f"Mesh size: {tests[0].mesh_size}mm - Heading: {tests[0].heading}$^\\circ$")

    tests = load_all_tests(
        "Data", lambda t: t.mesh_size == 5 and t.id == 1 and
        t.distance == 30)
    tests.sort(key=lambda t: t.heading)
    [t.load_data(False) for t in tests]
    [t.threshold_data(0.04) for t in tests]
    lbls = [f"Heading: {t.heading}deg" for t in tests]
    plot_tests(tests, 1, lbls, f"Mesh size: {tests[0].mesh_size} - Distance: {tests[0].distance}cm")

    plt.show()


==> Figures/Source/old_files/full_test.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import Test, load_all_tests
from plot_utils import set_axis_defaults
import plot_utils


def plot_tests(tests: list[Test], sigma_mult: float, base_labels: list[str], title: str = None):

    cols = plot_utils.palette
    axes = plt.figure().subplots(3, 1, sharex=True)
    ax1, ax2, ax3 = axes
    [set_axis_defaults(ax) for ax in axes]

    for t, lbl, c in zip(tests, base_labels, cols):

        means = np.zeros(t.n_iters)
        medians= np.zeros(t.n_iters)
        lb = np.zeros(t.n_iters)
        ub = np.zeros(t.n_iters)
        used_fraction = np.zeros(t.n_iters)
        corrects = np.zeros(t.n_iters)

        for i in range(t.n_iters):
            x_hat = t.states[i]
            sigma = t.deviations[i]
            x_des = t.des_state[t.idx_filters[i]] + 0.003

            x_min = x_hat - sigma_mult * sigma
            x_max = x_hat + sigma_mult * sigma
            correct = (x_min < x_des) & (x_min < x_max)

            means[i] = np.mean(sigma)
            medians[i] = np.median(sigma)
            lb[i] = np.percentile(sigma, 10)
            ub[i] = np.percentile(sigma, 90)
            used_fraction[i] = len(sigma) / t.n_states
            corrects[i] = np.sum(correct) / correct.shape[0]

        ax1.plot(1000*means, label=lbl, color=c)
        ax1.plot(1000*medians, "--", color=c)
        ax1.plot(1000*lb, ":", color=c, alpha=0.5)
        ax1.plot(1000*ub, ":", color=c, alpha=0.5)
        ax1.set_ylabel("Standard deviation [mm]")
        ax1.legend()

        ax2.plot(100*corrects, label=lbl)
        ax2.set_ylabel("Correct predictions")
        ax2.set_title(f"coverage factor: {sigma_mult}")
        ax2.legend()

        ax3.plot(100 * used_fraction, label=lbl)
        ax3.set_xlabel("Iteration")
        ax3.legend()
        ax3.set_ylabel("Valid state fraction [%]")

        if title is not None:
            ax1.set_title(title)


if __name__ == "__main__":

    tests = load_all_tests(
        "Data", lambda t: t.mesh_size == 5 and t.id == 1 and t.heading == 0 and
        t.distance % 10 == 0)
    print("Loaded", len(tests), "tests")
    print(tests[0].mesh_size)
    print(tests[0].heading)
    [t.load_data(False) for t in tests]
    [t.threshold_data(0.04) for t in tests]
    lbls = [f"Distance: {t.distance}cm" for t in tests]
    plot_tests(tests, 1, lbls, f"Mesh size: {tests[0].mesh_size} - Heading: {tests[0].heading}$^\\circ$")
    plot_utils.export_figure("std_vs_distance.pdf")

    # tests = load_all_tests(
    #     "Data", lambda t: t.mesh_size == 6 and t.id == 1 and
    #     t.distance == 30)
    # tests.sort(key=lambda t: t.heading)
    # [t.load_data(False) for t in tests]
    # [t.threshold_data(0.04) for t in tests]
    # lbls = [f"Heading: {t.heading}$^\\circ$" for t in tests]
    # plot_tests(tests, 1, lbls, f"Mesh size: {tests[0].mesh_size} - Distance: {tests[0].distance}cm")

    plt.show()


==> Figures/Source/old_files/plot1.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import get_random_test, Test, load_all_tests

if __name__ == "__main__":

    tests = load_all_tests("Data", lambda t: t.mesh_size == 1)
    print("Loaded", len(tests), "tests")

    # filtered = filter(lambda t: t.mesh_size == 1, tests)
    # print("Filtered", len(list(filtered)), "tests")


    # for t in tests:
    #     t.load_data()

    # test = get_random_test()
    # data = load_data(test)

    # devs: list[np.ndarray] = data["deviations"]

    # plt.figure()

    # means = np.zeros(len(devs))
    # lb = np.zeros(len(devs))
    # ub = np.zeros(len(devs))

    # for i in range(len(devs)):

    #     perc = 10

    #     stds = devs[i][devs[i] != 0.05]
    #     means[i] = np.mean(stds)
    #     lb[i] = np.percentile(stds, perc)
    #     ub[i] = np.percentile(stds, 100 - perc)

    # plt.plot(1000*means, label="Mean deviation")
    # plt.title(
    #     f"{data['camera']} - mesh {data['mesh_size']}mm - distance {data['distance']}cm "
    # )
    # plt.fill_between(range(len(devs)), 1000*lb, 1000*ub, alpha=0.2)
    # plt.legend()
    # plt.xlabel("Iterations")
    # plt.ylabel("$\\sigma$ [mm]")

    # plt.show()


==> Figures/Source/old_files/prediction.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import Test, load_all_tests
from plot_settings import set_axis_defaults
import plot_settings


def plot_tests(tests: list[Test], sigma_mult: float, base_labels: list[str], title: str = None):

    ax1 = plt.figure().subplots(1, 1)
    set_axis_defaults(ax1)

    for t, lbl in zip(tests, base_labels):

        corrects = np.zeros(t.n_iters)
        for i in range(t.n_iters):
            x_hat = t.states[i]
            sigma = t.deviations[i]
            x_des = t.des_state[t.idx_filters[i]]

            x_min = x_hat - sigma_mult * sigma
            x_max = x_hat + sigma_mult * sigma
            correct = (x_min < x_des) & (x_min < x_max)

            corrects[i] = np.sum(correct) / correct.shape[0]

        ax1.plot(100*corrects, label=lbl)
        ax1.set_xlabel("Iteration")
        ax1.set_ylabel("Correct predictions")
        ax1.legend()

        if title is not None:
            ax1.set_title(title)


if __name__ == "__main__":
    tests = load_all_tests(
        "Data", lambda t: t.mesh_size == 6 and t.id == 1 and t.heading == 0 and
        t.distance % 10 == 0)
    [t.load_data(False) for t in tests]
    [t.threshold_data(0.4) for t in tests]
    lbls = [f"Distance: {t.distance}cm" for t in tests]
    plot_tests(tests, 1, lbls, "Coverage factor: 1")
    plot_tests(tests, 2, lbls, "Coverage factor: 2")
    plot_tests(tests, 3, lbls, "Coverage factor: 3")
    plt.show()


==> Figures/Source/plot_utils.py <==
import matplotlib.pyplot as plt

palette = [
    "tab:blue",
    "tab:orange",
    "tab:green",
    "tab:cyan",
    "tab:brown",
    "tab:pink",
    "tab:olive",
    "tab:purple",
]

plt.rcParams.update(plt.rcParamsDefault)
plt.rcParams.update({
    "font.size": 9,
    "axes.titlesize": 9,
    "axes.labelsize": 9,
    "xtick.labelsize": 7,
    "ytick.labelsize": 7,
    "legend.fontsize": 7,
    "legend.title_fontsize": 9,
    "figure.titlesize": 9,
    "lines.linewidth": 0.7,
    "lines.markersize": 8,
    "ps.fonttype": 42,
    "text.usetex": True,
    "text.latex.preamble": r"\usepackage{amsmath}",
    "axes.prop_cycle": plt.cycler(color=palette),
    "figure.figsize": (3.5, 2),
})


def set_axis_defaults(ax: plt.Axes):
    ax.grid(ls='--', alpha=0.7, lw=0.5)
    # ax.set_prop_cycle(color=palette)


def export_figure(name: str, adjust: bool = True):
    fig = plt.gcf()
    if adjust:
        fig.subplots_adjust(left=0.15,
                            right=0.995,
                            bottom=0.07,
                            top=0.995,
                            wspace=0.2,
                            hspace=0.2)
    fig.savefig(name, dpi=300, bbox_inches='tight')


==> Figures/Source/repeatibility.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import Test, load_all_tests
from plot_utils import set_axis_defaults
import plot_utils


def plot_camera_tests(tests: list[Test], title: str):
    lbls = [rf"$\textrm{{\#}}{t.id}$" for t in tests]
    axes = plt.figure().subplots(2, 1)
    ax1, ax2 = axes

    [set_axis_defaults(ax) for ax in axes]
    [ax.set_xticks(np.arange(0, 51, 10)) for ax in axes]
    [ax.set_xticks(np.arange(5, 51, 10), minor=True) for ax in axes]
    [
        ax.grid(which="minor", axis="x", linestyle="--", lw=0.4, alpha=0.3)
        for ax in axes
    ]
    [ax.set_xlim(0, 50) for ax in axes]

    for t, lbl in zip(tests, lbls):
        rmse = t.compute_rmse(0.003)
        ax1.plot(1000 * rmse, label=lbl)

    ax1.set_ylim(-0.5, 6.5)
    ax1.set_xticklabels([])
    ax1.set_ylabel(r"$\textrm{RMSE} [mm]$")
    ax1.set_title(title)

    for t, lbl in zip(tests, lbls):
        mean = np.zeros(t.n_iters)
        for i in range(t.n_iters):
            devs = t.deviations[i]
            mean[i] = np.median(devs)
        ax2.plot(1000 * mean, label=lbl)

    ax2.set_ylim(-0.5, 8.5)
    ax2.set_yticks(np.arange(0, 8.5, 2))
    ax2.set_ylabel(r"$\textrm{Median } \sigma [mm]$")
    ax2.set_xlabel(r"$\textrm{Iterations}$")
    plt.gcf().subplots_adjust(left=0.15,
                              right=0.995,
                              bottom=0.07,
                              top=0.995,
                              wspace=0.1,
                              hspace=0.1)
    ax2.legend(ncol=4, loc="upper right")


if __name__ == "__main__":

    # Prepare realsense tests
    realsense_filter = lambda t: (t.camera == "RealSense" and t.mesh_size == 5 and t.defect_count == 1
                                  and t.heading == 0 and t.distance == 50)
    realsense_tests = load_all_tests("Data", realsense_filter)

    # Prepare zed tests
    zed_filter = lambda t: (t.camera == "ZED2" and t.mesh_size == 5 and t.
                            heading == 0 and t.distance == 50)
    zed_tests = load_all_tests("Data", zed_filter)

    # Load the tests and create labels
    [t.load_data(False) for t in realsense_tests]
    [t.threshold_data(0.04) for t in realsense_tests]

    [t.load_data(False) for t in zed_tests]
    [t.threshold_data(0.04) for t in zed_tests]

    plt.figure()
    rs_rmses = np.zeros((len(realsense_tests), 50))
    zed_rmses = np.zeros((len(zed_tests), 50))

    for i, t in enumerate(realsense_tests):
        rs_rmses[i, :] = t.compute_rmse(0.003)[:50]
    for i, t in enumerate(zed_tests):
        zed_rmses[i, :] = t.compute_rmse(0.003)[:50]

    lower_percentile = 0
    upper_percentile = 100

    print("Realsense tests: ", rs_rmses.shape)
    print("ZED tests: ", zed_rmses.shape)

    col = plot_utils.palette[0]
    plt.plot(1000 * np.median(rs_rmses, axis=0), label=r"\textrm{RealSense}")
    plt.fill_between(
        np.arange(50),
        1000 * np.percentile(rs_rmses, lower_percentile, axis=0),
        1000 * np.percentile(rs_rmses, upper_percentile, axis=0),
        color=col,
        alpha=0.2,
        lw = 0
    )

    col = plot_utils.palette[1]
    plt.plot(1000 * np.median(zed_rmses, axis=0), label=r"\textrm{Zed2}")
    plt.fill_between(
        np.arange(50),
        1000 * np.percentile(zed_rmses, lower_percentile, axis=0),
        1000 * np.percentile(zed_rmses, upper_percentile, axis=0),
        color=col,
        alpha=0.2,
        lw = 0
    )

    plt.legend(loc="upper right", ncol=2)
    plt.xlabel(r"$\textrm{Iterations}$")
    plt.ylabel(r"$\textrm{RMSE} [mm]$")

    plt.gca().set_xticks(np.arange(0, 51, 10))
    plt.gca().set_xticks(np.arange(5, 51, 10), minor=True)
    plt.gca().grid(which="minor", axis="both", linestyle="--", lw=0.4, alpha=0.3)
    plt.gca().set_xlim(0, 50)
    plt.ylim(0,6)
    plt.gca().set_yticks(np.arange(0, 6.5, 2))
    plt.gca().set_yticks(np.arange(0, 6.5, 1), minor=True)


    set_axis_defaults(plt.gca())
    plt.gcf().set_figheight(1.4)
    plot_utils.export_figure("../repeatability.pdf", True)

    plt.show()


==> Figures/Source/rmse-zed-realsense-distance.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import Test, load_all_tests
from plot_utils import set_axis_defaults
from stl_loader import Mesh
import plot_utils

if __name__ == "__main__":

    m = Mesh()
    m.constraint_border(6)
    idxs = m.visible_idxs

    # Prepare realsense tests
    realsense_filter = lambda t: (t.camera == "RealSense" and t.mesh_size == 5
                                  and t.id == 1 and t.heading == 0 and t.defect_count == 1 and t.
                                  distance % 10 == 0 and t.distance >= 50 and t.distance <= 100)
    realsense_tests = load_all_tests("Data", realsense_filter)
    # Prepare zed tests
    zed_filter = lambda t: (t.camera == "ZED2" and t.mesh_size == 5 and t.id ==
                            1 and t.heading == 0 and t.distance % 10 == 0)
    zed_tests = load_all_tests("Data", zed_filter)

    # Load the tests and create labels
    [t.load_data(False) for t in realsense_tests]
    [t.load_data(False) for t in zed_tests]

    [t.set_valid_idxs(idxs) for t in realsense_tests]
    [t.set_valid_idxs(idxs) for t in zed_tests]

    for t in zed_tests:
        t.offset = 0.003
    for t in realsense_tests:
        t.offset = 0.003

    axes = plt.figure().subplots(2, 1)
    ax1, ax2 = axes

    for i in range(2):
        ax = axes[i]

        if i == 0:
            tests = realsense_tests
            title = r"\textrm{RealSense}"
        else:
            tests = zed_tests
            title = r"\textrm{ZED2}"

        set_axis_defaults(ax)
        lbls = [rf"${t.distance}\textrm{{cm}}$" for t in tests]
        for t, lbl in zip(tests, lbls):
            rmse = t.compute_rmse()
            time = np.arange(1, rmse.shape[0])
            ax.plot(time, 1000 * rmse[1:], label=lbl)

        ax.set_title(title)
        ax.set_xlim(0, 50)
        ax.set_ylim(-0.5, 13.5)
        ax.set_xticks(np.arange(0, 51, 10))
        ax.set_xticks(np.arange(5, 51, 10), minor=True)
        ax.grid(which="minor", axis="x", linestyle="--", lw=0.4, alpha=0.3)
        ax.set_ylabel(r"$\textrm{RMSE [mm]}$")

    ax1.legend(loc="upper right", ncol=3)
    ax1.set_xticklabels([])
    ax2.set_xlabel(r"$\textrm{iterations}$")

    plt.gcf().subplots_adjust(left=0.15,
                              right=0.995,
                              bottom=0.07,
                              top=0.995,
                              wspace=0.1,
                              hspace=0.3)
    plt.gcf().set_figheight(2.0)
    plot_utils.export_figure("../rmse-5mm.pdf", False)
    plt.show()


==> Figures/Source/rmse.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import Test, load_all_tests
from plot_utils import set_axis_defaults
import plot_utils


def plot_camera_tests(tests: list[Test], title: str):
    lbls = [rf"$\textrm{{\#}}{t.id}$" for t in tests]
    axes = plt.figure().subplots(2, 1)
    ax1, ax2 = axes

    [set_axis_defaults(ax) for ax in axes]
    [ax.set_xticks(np.arange(0, 51, 10)) for ax in axes]
    [ax.set_xticks(np.arange(5, 51, 10), minor=True) for ax in axes]
    [
        ax.grid(which="minor", axis="x", linestyle="--", lw=0.4, alpha=0.3)
        for ax in axes
    ]
    [ax.set_xlim(0, 50) for ax in axes]

    for t, lbl in zip(tests, lbls):
        rmse = t.compute_rmse(0.003)
        ax1.plot(1000 * rmse, label=lbl)

    ax1.set_ylim(-0.5, 6.5)
    ax1.set_xticklabels([])
    ax1.set_ylabel(r"$\textrm{RMSE} [mm]$")
    ax1.set_title(title)

    for t, lbl in zip(tests, lbls):
        mean = np.zeros(t.n_iters)
        for i in range(t.n_iters):
            devs = t.deviations[i]
            mean[i] = np.median(devs)
        ax2.plot(1000 * mean, label=lbl)

    ax2.set_ylim(-0.5, 8.5)
    ax2.set_yticks(np.arange(0, 8.5, 2))
    ax2.set_ylabel(r"$\textrm{Median } \sigma [mm]$")
    ax2.set_xlabel(r"$\textrm{Iterations}$")
    plt.gcf().subplots_adjust(left=0.15,
                              right=0.995,
                              bottom=0.07,
                              top=0.995,
                              wspace=0.1,
                              hspace=0.1)
    ax2.legend(ncol=4, loc="upper right")


if __name__ == "__main__":

    # Prepare realsense tests
    realsense_filter = lambda t: (t.camera == "RealSense" and t.mesh_size == 5
                                  and t.heading == 0 and t.
                                  distance == 50)
    realsense_tests = load_all_tests("Data", realsense_filter)
    realsense_tests.sort(key=lambda t: t.id)
    # Prepare zed tests
    zed_filter = lambda t: (t.camera == "RealSense" and t.mesh_size == 5 and t.id ==
                            1 and t.heading == 0 and t.distance % 10 == 0)
    zed_tests = load_all_tests("Data", zed_filter)

    # Load the tests and create labels
    [t.load_data(False) for t in realsense_tests]
    [t.threshold_data(0.04) for t in realsense_tests]

    [t.load_data(False) for t in zed_tests]
    [t.threshold_data(0.04) for t in zed_tests]

    plot_camera_tests(realsense_tests, r"\textrm{RealSense}")
    plt.gcf().set_figheight(1.8)
    # plot_utils.export_figure("../realsense-distance-5mm.pdf", False)

    # plot_camera_tests(zed_tests, r"\textrm{ZED2}")
    # plt.gcf().set_figheight(1.8)
    # plot_utils.export_figure("../zed-distance-5mm.pdf", False)

    plt.show()


==> Figures/Source/state_plots.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import os

from stl_loader import Mesh
from loader import load_all_tests
from plot_utils import set_axis_defaults
import plot_utils

if __name__ == "__main__":

    crop_img = True

    mesh = Mesh()
    tests = load_all_tests(
        "Data",
        )

    theta = np.linspace(0, 2 * np.pi, 200)
    xc = 109 + 5 * np.cos(theta)
    yc = 60 + 5 * np.sin(theta)

    for test in tests:
        test.load_data(False)
        print("Processing", test.build_filename())
        fig = plt.figure()
        mesh.constraint_border(6)
        xs, ys = mesh.get_visible_coords()
        zs = test.states[-1][mesh.visible_idxs] + test.offset
        sigma_lim = 4
        cntr_lines = plt.tricontour(xs,
                                    ys,
                                    1000 * zs,
                                    levels=np.arange(-sigma_lim, sigma_lim, 1),
                                    linewidths=0.5,
                                    linestyles='dashed',
                                    colors='k', vmin=-sigma_lim, vmax=sigma_lim, extend='both')
        cntr = plt.tricontourf(xs, ys, 1000 * zs, levels=np.linspace(-sigma_lim, sigma_lim, int(2*3*sigma_lim+1)), cmap="RdBu_r", vmin=-sigma_lim, vmax=sigma_lim)# , extend="both", norm=norm)
        cbar = fig.colorbar(cntr)
        cbar.set_ticks(np.arange(-sigma_lim, sigma_lim+0.1, 2))
        cbar.set_ticklabels([rf"$\textrm{{{v} mm}}$" for v in np.arange(-sigma_lim, sigma_lim+0.1, 2)])
        ax = fig.get_axes()[0]
        set_axis_defaults(ax)
        # ax.clabel(cntr_lines)
        ax.set_aspect('equal')
        ax.set_xlim([0, mesh.max[0]])
        ax.set_ylim([0, mesh.max[2]])

        if test.camera == "RealSense":
            ax.set_title(r"$\textrm{RealSense}$")
        else:
            ax.set_title(r"$\textrm{Zed2}$")

        if crop_img:
            ax.set_xlim([60, 150])
            ax.set_ylim([30, 90])

        mesh.add_plot_mask()
        ax.grid(False)
        os.makedirs("Tmp", exist_ok=True)
        # ax.set_xticks([])
        # ax.set_yticks([])
        ax.set_xlabel(r"$x \textrm{ coordinates [mm]}$")
        ax.set_ylabel(r"$y \textrm{ coordinates [mm]}$")
        plt.plot(xc, yc, "--", color="tab:green")
        mesh.draw_mesh(color='k', alpha=0.3, linewidth=0.1, ls=':')
        fig.subplots_adjust(left=0.1,
                            right=0.96,
                            bottom=0.19,
                            top=0.90,
                            wspace=0.2,
                            hspace=0.2)
        os.makedirs("Plots/StateMap", exist_ok=True)
        fig.savefig(f"Plots/StateMap/{test.build_filename()}.png", dpi=600)
        fig.savefig(f"Plots/StateMap/{test.build_filename()}.pdf")


==> Figures/Source/std_plots.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import os

from stl_loader import Mesh
from loader import load_all_tests
from plot_utils import set_axis_defaults
import plot_utils

if __name__ == "__main__":

    crop_img = True
    mesh = Mesh()
    tests = load_all_tests(
        "Data",
        )

    theta = np.linspace(0, 2 * np.pi, 200)
    xc = 109 + 5 * np.cos(theta)
    yc = 60 + 5 * np.sin(theta)

    for test in tests:
        test.load_data(False)
        print("Processing", test.build_filename())
        fig = plt.figure()
        mesh.constraint_border(6)
        xs, ys = mesh.get_visible_coords()
        zs = test.deviations[-1][mesh.visible_idxs]
        cntr_lines = plt.tricontour(xs,
                                    ys,
                                    1000 * zs,
                                    # levels=np.arange(0,5, 1),
                                    linewidths=0.5,
                                    linestyles='dashed',
                                    colors='k')
        cntr = plt.tricontourf(xs, ys, 1000 * zs, levels=16, cmap="RdBu_r")#, extend='both', vmin=0, vmax=0.4)
        fig.colorbar(cntr)
        ax = fig.get_axes()[0]
        set_axis_defaults(ax)
        # ax.clabel(cntr_lines)
        ax.set_aspect('equal')
        ax.set_xlim([0, mesh.max[0]])
        ax.set_ylim([0, mesh.max[2]])

        if test.camera == "RealSense":
            ax.set_title(r"$\textrm{RealSense}$")
        else:
            ax.set_title(r"$\textrm{Zed2}$")

        if crop_img:
            ax.set_xlim([60, 150])
            ax.set_ylim([30, 90])

        mesh.add_plot_mask()
        ax.grid(False)
        os.makedirs("Tmp", exist_ok=True)
        ax.set_xticks([])
        ax.set_yticks([])
        plt.plot(xc, yc, "--", color="tab:red")
        mesh.draw_mesh(color='k', alpha=0.3, linewidth=0.1, ls=':')
        fig.subplots_adjust(left=0.,
                            right=1.0,
                            bottom=0.05,
                            top=0.95,
                            wspace=0.2,
                            hspace=0.2)
        os.makedirs("Plots/StdMap", exist_ok=True)
        fig.savefig(f"Plots/StdMap/{test.build_filename()}.png", dpi=600)
        fig.savefig(f"Plots/StdMap/{test.build_filename()}.pdf")


==> Figures/Source/std_vs_distance.py <==
import matplotlib.pyplot as plt
import numpy as np

from loader import Test, load_all_tests
from plot_utils import set_axis_defaults
import plot_utils

if __name__ == "__main__":

    tests = load_all_tests(
        "Data", lambda t: t.mesh_size == 5 and t.id == 1 and t.heading == 0 and t.distance % 10 == 0)
    [t.load_data(False) for t in tests]
    print("Loaded", len(tests), "tests")

    colors = plot_utils.palette

    ax1, ax2 = plt.figure().subplots(2, 1, sharex=True)
    set_axis_defaults(ax1)
    set_axis_defaults(ax2)

    for i in range(len(tests)):
        t = tests[i]
        t.threshold_data(0.040)
        c = colors[i]

        means = np.zeros(t.n_iters)
        medians= np.zeros(t.n_iters)
        lb = np.zeros(t.n_iters)
        ub = np.zeros(t.n_iters)
        used_fraction = np.zeros(t.n_iters)

        for i in range(t.n_iters):
            devs = t.deviations[i]
            means[i] = np.mean(devs)
            medians[i] = np.median(devs)
            lb[i] = np.percentile(devs, 10)
            ub[i] = np.percentile(devs, 90)
            used_fraction[i] = len(devs) / t.n_states

        lbl = f"Distance: {t.distance}cm"
        ax1.plot(1000*means, label=lbl, color=c)
        ax1.plot(1000*medians, ls="--", color=c)
        # ax1.fill_between(range(t.n_iters), 1000*lb, 1000*ub, alpha=0.2)
        ax1.plot(1000*lb, ls=':', color=c, alpha=0.5)
        ax1.plot(1000*ub, ls=':', color=c, alpha=0.5)

        ax2.plot(used_fraction*100, label=lbl, color=c)

    ax1.set_title(f"Mesh size: {t.mesh_size}m - Heading: 0deg")
    ax1.legend()
    ax1.set_ylabel("$\\sigma$ [mm]")
    ax2.set_ylabel("data used [%]")
    ax2.set_xlabel("Iterations")
    ax1.set_xlim(0, 40)
    ax2.set_ylim(35, 55)
    ax2.set_yticks(range(35, 56, 5))


    tests = load_all_tests(
        "Data", lambda t: t.mesh_size == 6 and t.id == 1 and t.distance == 30)
    tests.sort(key=lambda t: t.heading)
    [t.load_data(False) for t in tests]
    print("Loaded", len(tests), "tests")

    ax1, ax2 = plt.figure().subplots(2, 1, sharex=True)
    set_axis_defaults(ax1)
    set_axis_defaults(ax2)

    for i in range(len(tests)):
        t = tests[i]
        t.threshold_data(0.040)
        c = colors[i]

        means = np.zeros(t.n_iters)
        medians= np.zeros(t.n_iters)
        lb = np.zeros(t.n_iters)
        ub = np.zeros(t.n_iters)
        used_fraction = np.zeros(t.n_iters)

        for i in range(t.n_iters):
            devs = t.deviations[i]
            means[i] = np.mean(devs)
            medians[i] = np.median(devs)
            lb[i] = np.percentile(devs, 10)
            ub[i] = np.percentile(devs, 90)
            used_fraction[i] = len(devs) / t.n_states

        lbl = f"Heading: {t.heading}deg"
        ax1.plot(1000*means, label=lbl, color=c)
        ax1.plot(1000*medians, ls="--", color=c)
        # ax1.fill_between(range(t.n_iters), 1000*lb, 1000*ub, alpha=0.2)
        ax1.plot(1000*lb, ls=':', color=c, alpha=0.5)
        ax1.plot(1000*ub, ls=':', color=c, alpha=0.5)

        ax2.plot(used_fraction*100, label=lbl, color=c)

    ax1.set_title(f"Mesh size: {t.mesh_size}m - Distance: {t.distance}cm")
    ax1.legend()
    ax1.set_ylabel("$\\sigma$ [mm]")
    ax2.set_ylabel("data used [%]")
    ax2.set_xlabel("Iterations")
    ax1.set_xlim(0, 40)
    ax2.set_ylim(35, 55)
    ax2.set_yticks(range(35, 56, 5))

    plt.show()


==> Figures/Source/stl_loader.py <==
import matplotlib.pyplot as plt
import numpy as np
import stl
from mpl_toolkits import mplot3d


class Mesh:

    n_faces: int
    m: stl.mesh.Mesh
    centers: np.ndarray
    min: np.ndarray
    max: np.ndarray
    shift: np.ndarray
    offset: float

    visible_idxs: np.ndarray
    visible_grid: np.ndarray

    def __init__(self, filename: str = "Stl/defectless_5mm.stl"):
        self.m = stl.mesh.Mesh.from_file(filename)
        self.n_faces = len(self.m.points)
        self.update_centers()
        self.select_face(5)
        self.offset = 0

    def update_centers(self):
        self.centers = np.zeros((self.n_faces, 3))
        P = np.zeros((5, 3))
        for i in range(self.n_faces):
            p1 = self.m.points[i][0:3]
            p2 = self.m.points[i][3:6]
            p3 = self.m.points[i][6:9]
            if i == 0:
                self.min = p1
                self.max = p1
            P[0, :] = p1
            P[1, :] = p2
            P[2, :] = p3
            P[3, :] = self.min
            P[4, :] = self.max
            self.min = np.min(P, axis=0)
            self.max = np.max(P, axis=0)
            self.centers[i, :] = (p1 + p2 + p3) / 3

        self.shift = self.min

        for i in range(self.n_faces):
            self.centers[i, :] = self.centers[i, :] - self.shift
            self.centers[i, 2] = 120 - self.centers[i, 2]
        self.max = self.max - self.shift
        self.min = np.zeros(3)

    def select_face(self, y_des):

        self.visible_idxs = np.zeros(self.n_faces, dtype=bool)

        for i in range(self.n_faces):
            if abs(self.centers[i, 1] - y_des) < 0.005:
                self.visible_idxs[i] = True

        self.visible_grid = np.zeros((self.visible_idxs.sum(), 2))
        self.visible_grid[:, 0] = self.centers[self.visible_idxs, 0]
        self.visible_grid[:, 1] = self.centers[self.visible_idxs, 2]

    def constraint_border(self, offset: float = 5):
        for i in range(self.n_faces):
            p = self.centers[i]
            is_inner = (p[0] > self.min[0] +
                        offset) and (p[0] < self.max[0] - offset) and (
                            p[2] > self.min[2] +
                            offset) and (p[2] < self.max[2] - offset)
            self.visible_idxs[i] = is_inner and self.visible_idxs[i]

        self.visible_grid = np.zeros((self.visible_idxs.sum(), 2))
        self.visible_grid[:, 0] = self.centers[self.visible_idxs, 0]
        self.visible_grid[:, 1] = self.centers[self.visible_idxs, 2]

    def get_visible_coords(self) -> tuple[np.ndarray, np.ndarray]:
        return self.visible_grid[:, 0], self.visible_grid[:, 1]

    def add_plot_mask(self):
        pt = (51, 80)
        off = 1
        from matplotlib.patches import Rectangle
        p = Rectangle((off + self.offset, pt[1] + self.offset),
                      pt[0]-off,
                      self.max[2] - pt[1] - off,
                      color='w',
                      linewidth=0,
                      zorder=10,
                      clip_on=True)
        plt.gca().add_patch(p)
        # ptx = pt[0]
        # pty = pt[1]
        # miny = self.max[2]
        # xs = [0, ptx, ptx, 0]
        # ys = [miny, miny, pty, pty]
        # plt.fill(xs, ys, "w")

    def draw_mesh(self, **kwargs):
        for points in self.m.points[self.visible_idxs]:
            p1 = points[0:3] - self.shift
            p2 = points[3:6] - self.shift
            p3 = points[6:9] - self.shift
            xs = [p1[0], p2[0], p3[0], p1[0]]
            ys = [p1[2], p2[2], p3[2], p1[2]]

            for i in range(4):
                ys[i] = 120 - ys[i]
            plt.plot(xs, ys, **kwargs)


if __name__ == "__main__":
    m = Mesh('Stl/defectless_5mm.stl')

    print(m.max)
    plt.scatter(m.visible_grid[:, 0], m.visible_grid[:, 1], s=1)

    print("Sliced", m.visible_idxs.sum(), "points out of", len(m.m.points))

    for points in m.m.points[m.visible_idxs]:
        p1 = points[0:3] - m.shift
        p2 = points[3:6] - m.shift
        p3 = points[6:9] - m.shift
        xs = [p1[0], p2[0], p3[0], p1[0]]
        ys = [p1[2], p2[2], p3[2], p1[2]]

        for i in range(4):
            ys[i] = 120 - ys[i]
        plt.plot(xs, ys, 'k-')

    # plt.figure()
    # plt.hist(m.centers[:, 1])

    # plt.figure()
    # xs = m.visible_grid[:, 0]
    # ys = m.visible_grid[:, 1]
    # Xs, Ys = np.meshgrid(xs, ys)
    # zs = xs**2 + ys**2
    # plt.tricontourf(xs, ys, zs)

    plt.show()


==> Figures/Source/test_stl_plot.py <==
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np
import os

from stl_loader import Mesh
from loader import load_all_tests
from plot_utils import set_axis_defaults
import plot_utils

if __name__ == "__main__":

    mesh = Mesh()
    tests = load_all_tests(
        "Data",
        lambda t: t.mesh_size == 5 and t.distance == 50 and t.heading == 0 and t.camera == "RealSense")

    tests = sorted(tests, key=lambda t: t.id)

    theta = np.linspace(0, 2 * np.pi, 200)
    xc = 109 + 5 * np.cos(theta)
    yc = 60 + 5 * np.sin(theta)

    for test in tests:
        test.load_data(False)
        fig = plt.figure()
        mesh.constraint_border(6)
        xs, ys = mesh.get_visible_coords()
        zs = test.states[-1][mesh.visible_idxs] + test.offset
        cntr_lines = plt.tricontour(xs,
                                    ys,
                                    1000 * zs,
                                    levels=np.arange(-4,5, 1),
                                    linewidths=0.5,
                                    linestyles='dashed',
                                    colors='k')
        cntr = plt.tricontourf(xs, ys, 1000 * zs, levels=256, cmap="RdBu_r")
        fig.colorbar(cntr)
        ax = fig.get_axes()[0]
        set_axis_defaults(ax)
        # ax.clabel(cntr_lines)
        ax.set_aspect('equal')
        ax.set_xlim([0, mesh.max[0]])
        ax.set_ylim([0, mesh.max[2]])
        mesh.add_plot_mask()
        ax.grid(False)
        os.makedirs("Tmp", exist_ok=True)
        ax.set_xticks([])
        ax.set_yticks([])
        plt.plot(xc, yc, 'k-')
        mesh.draw_mesh(color='k', alpha=0.3, linewidth=0.1, ls=':')
        fig.subplots_adjust(left=0.,
                            right=1.0,
                            bottom=0.05,
                            top=0.95,
                            wspace=0.2,
                            hspace=0.2)
        fig.savefig(f"Tmp/{test.id}.png", dpi=300)
        fig.savefig(f"Tmp/{test.id}.pdf", dpi=300)
        print(f"Saved {test.id}.png")
        # plt.show()

    # mesh.add_plot_mask()
    # p = Rectangle((50, 50), 10, 30, color='w', linewidth=0,zorder=10)
    # ax.add_patch(p)

    # plt.show()

